Learning Inference Models for Computer Vision

Computer vision can be understood as the ability to perform inference on image data. Breakthroughs in computer vision technology are often marked by advances in inference techniques. This thesis proposes novel inference schemes and demonstrates applications in computer vision. We propose inference techniques for both generative and discriminative vision models. The use of generative models in vision is often hampered by the difficulty of posterior inference. We propose techniques for improving inference in MCMC sampling and message-passing inference. Our inference strategy is to learn separate discriminative models that assist Bayesian inference in a generative model. Experiments on a range of generative models show that the proposed techniques accelerate the inference process and/or converge to better solutions. A main complication in the design of discriminative models is the inclusion of prior knowledge. We concentrate on CNN models and propose a generalization of standard spatial convolutions to bilateral convolutions. We generalize the existing use of bilateral filters and then propose new neural network architectures with learnable bilateral filters, which we call `Bilateral Neural Networks'. Experiments demonstrate the use of the bilateral networks on a wide range of image and video tasks and datasets. In summary, we propose techniques for better inference in several vision models ranging from inverse graphics to freely parameterized neural networks. In generative models, our inference techniques alleviate some of the crucial hurdles in Bayesian posterior inference, paving new ways for the use of model based machine learning in vision. In discriminative CNN models, the proposed filter generalizations aid in the design of new neural network architectures that can handle sparse high-dimensional data as well as provide a way to incorporate prior knowledge into CNNs.

==> figures/plot_acc_vs_points.py <==
import numpy as np
import matplotlib.pyplot as plt

# set global settings
def init_plotting():
    plt.rcParams['figure.figsize'] = (4, 3)
    plt.rcParams['font.size'] = 30
    # plt.rcParams['font.family'] = 'Times New Roman'
    plt.rcParams['axes.labelsize'] = 1.5 * plt.rcParams['font.size']
    plt.rcParams['axes.titlesize'] = 1.5*plt.rcParams['font.size']
    plt.rcParams['legend.fontsize'] = plt.rcParams['font.size']
    plt.rcParams['xtick.labelsize'] = plt.rcParams['font.size']
    plt.rcParams['ytick.labelsize'] = plt.rcParams['font.size']
    plt.rcParams['savefig.dpi'] = 2*plt.rcParams['savefig.dpi']
    plt.rcParams['xtick.major.size'] = 3
    plt.rcParams['xtick.minor.size'] = 3
    plt.rcParams['xtick.major.width'] = 1
    plt.rcParams['xtick.minor.width'] = 1
    plt.rcParams['ytick.major.size'] = 3
    plt.rcParams['ytick.minor.size'] = 3
    plt.rcParams['ytick.major.width'] = 1
    plt.rcParams['ytick.minor.width'] = 1
    plt.rcParams['legend.frameon'] = False
    # plt.rcParams['legend.loc'] = 'center left'
    plt.rcParams['axes.linewidth'] = 1

    plt.gca().spines['right'].set_color('none')
    plt.gca().spines['top'].set_color('none')
    plt.gca().xaxis.set_ticks_position('bottom')
    plt.gca().yaxis.set_ticks_position('left')

init_plotting()

fig, ax1 = plt.subplots()
t = np.linspace(100,1400,14)
s1 = np.array([66.523, 66.908, 67.270, 67.447, 67.645, 67.661, 67.634, 67.690,
67.717, 67.661, 67.741, 67.759, 67.753, 67.754])
ax1.plot(t, s1, '#e41a1c', linewidth=5.0)
ax1.set_xlabel('Number of Sampled Points (in thousands)')
# Make the y-axis label and tick labels match the line color.
ax1.set_ylabel('Segmentation IoU', color='#e41a1c')
for tl in ax1.get_yticklabels():
    tl.set_color('#e41a1c')


# ax2 = ax1.twinx()
# s2 = np.array([27.861, 27.879, 27.888,27.890,27.889,27.891,27.890,27.890,
# 27.891,27.891,27.891,27.891,27.891,27.891])
# ax2.plot(t, s2, '#377eb8', linewidth=5.0)
# ax2.ticklabel_format(useOffset=False)
# ax2.set_ylabel('PSNR for Colorization', color='#377eb8')
# ax2.get_yaxis().get_major_formatter().set_scientific(False)
#
# for tl in ax2.get_yticklabels():
#     tl.set_color('#377eb8')

# def update_xlabels(ax):
#     xlabels = [format(label, ',.0f') for label in ax.get_xticks()]
#     ax.set_xticklabels(xlabels)
#
# update_xlabels(ax1)
# update_xlabels(ax2)


plt.show()

